Definition-Guided In-Context Learning for Zero-Shot Spoken Language Understanding

Adapting spoken language understanding (SLU) systems to novel or revised label taxonomies conventionally requires additional labeled data and retraining, creating a bottleneck for real world deployment. While in-context learning with few-shot demonstrations offers an alternative, multi-modal generalization and scaling has been challenging. In this work, we investigate whether natural-language definitions alone can guide zero-shot SLU without demonstration exemplars, finding that symbolic definitions serve as the primary supervisory driver for adapting speech-text models. We operationalize this principle as Definition-Guided In-Context Learning (DG-ICL), a fine-tuning framework that decouples semantic categories from fixed lexical names. By replacing labels with dynamically randomized definitions (arbitrary synthetic tokens in DG-ICL-Sym or permuted vocabulary words in DG-ICL-Flip), DG-ICL avoids lexical shortcuts and encourages the model to ground acoustic representations in contextual definitions. Novel categories can thus be introduced at inference simply by defining them through the instructions. Across three speech-text models (AUDIO FLAMINGO 3, QWEN2-AUDIO, and SALMONN), DG-ICL outperforms standard instruction tuning on held-out tasks under novel symbols (0.663 vs. 0.449 macro-F1 on Audio Flamingo 3; 0.703 vs. 0.620 on Qwen2-Audio; 0.582 vs. 0.399 on SALMONN), while remaining competitive on original labels. Furthermore, counterfactual evaluations demonstrate instruction following abilities, where it is shown that DG-ICL-Sym retains 68% of its performance when definitions contradict pre-trained lexical priors, whereas standard instruction tuning elicits significantly reduced retention of 21%. Finally, we show that DG-ICL enables zero-shot speech clustering into user-defined categories specified on the fly

==> scripts/generate_paper_plots.py <==
#!/usr/bin/env python3
"""
Generate publication-quality vector PDF charts for the DG-ICL manuscript.

Figures generated:
1. images/steerability_counterfactual.pdf (Table 4)
2. images/definitions_vs_demonstrations.pdf (Table 3)
3. images/demonstration_scaling_sweeps.pdf (Tables 9 & 10)
"""

import os
import sys

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

OUT_DIR = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'images')
os.makedirs(OUT_DIR, exist_ok=True)

plt.rcParams.update({
    'font.size': 11,
    'axes.labelsize': 12,
    'axes.titlesize': 13,
    'xtick.labelsize': 10.5,
    'ytick.labelsize': 10.5,
    'legend.fontsize': 10.5,
    'figure.titlesize': 14,
    'font.family': 'sans-serif',
    'font.sans-serif': ['DejaVu Sans', 'Helvetica', 'Arial'],
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
    'axes.edgecolor': '#333333',
    'axes.linewidth': 0.8,
    'grid.color': '#e0e0e0',
    'grid.linestyle': '--',
    'grid.linewidth': 0.5,
})

def plot_steerability():
    """Figure 3: Counterfactual Steerability Bar Chart (Table 4)."""
    fig, ax = plt.subplots(figsize=(8.2, 4.6))

    models = [
        'Pre-trained',
        'Instruction\nTuning',
        'Symbol Tuning\n(Wei et al.)',
        'DG-ICL-Sym\n(Ours)',
        'DG-ICL-Flip\n(Ours, Ceiling)',
    ]

    original_means = [0.630, 0.772, 0.692, 0.766, 0.780]
    original_stds = [0.0, 0.002, 0.016, 0.026, 0.004]

    counterfactual_means = [0.105, 0.165, 0.326, 0.522, 0.784]
    counterfactual_stds = [0.0, 0.026, 0.054, 0.057, 0.016]

    retained_pcts = ['17%', '21%', '47%', '68%', '~100%']

    x = np.arange(len(models))
    width = 0.34

    # Refined light academic palette: soft slate blue & warm terracotta
    c_orig = '#7297c5'
    c_count = '#e89582'

    rects1 = ax.bar(
        x - width/2, original_means, width, yerr=original_stds,
        label='Original Canonical Labels', color=c_orig, alpha=0.95,
        capsize=3.5, edgecolor='#416899', linewidth=0.7
    )
    rects2 = ax.bar(
        x + width/2, counterfactual_means, width, yerr=counterfactual_stds,
        label='Counterfactual Definitions', color=c_count, alpha=0.95,
        capsize=3.5, edgecolor='#b25944', linewidth=0.7
    )

    for i, (pct, val, err) in enumerate(zip(retained_pcts, counterfactual_means, counterfactual_stds)):
        y_pos = val + err + 0.025
        weight = 'bold' if '68%' in pct or '100%' in pct else 'normal'
        color = '#8a4320' if '68%' in pct or '100%' in pct else '#555555'
        ax.annotate(
            f'Retained\n{pct}',
            xy=(x[i] + width/2, y_pos),
            ha='center', va='bottom',
            fontsize=9.5, fontweight=weight, color=color
        )

    ax.set_ylabel('Held-Out Macro-F1 Score')
    ax.set_ylim(0, 0.96)
    ax.set_xticks(x)
    ax.set_xticklabels(models)
    ax.grid(axis='y', alpha=0.5)
    ax.set_axisbelow(True)

    ax.legend(frameon=True, framealpha=0.95, edgecolor='#cccccc', loc='upper left')

    plt.tight_layout()
    out_path = os.path.join(OUT_DIR, 'steerability_counterfactual.pdf')
    plt.savefig(out_path, dpi=300)
    plt.close()
    print(f'Saved: {out_path}')

def plot_definitions_vs_demonstrations():
    """Figure 2: Definitions vs Demonstrations Grouped Bar Chart (Table 3)."""
    fig, ax = plt.subplots(figsize=(8.0, 4.6))

    models = [
        'Instruction Tuning',
        'Symbol Tuning\n(Wei et al.)',
        'DG-ICL-Flip\n(Ours)',
        'DG-ICL-Sym\n(Ours)',
    ]

    def_means = [0.449, 0.460, 0.534, 0.663]
    def_stds = [0.041, 0.018, 0.029, 0.021]

    demo_means = [0.239, 0.484, 0.248, 0.336]
    demo_stds = [0.040, 0.010, 0.052, 0.038]

    both_means = [0.480, 0.445, 0.513, 0.640]
    both_stds = [0.025, 0.055, 0.031, 0.033]

    x = np.arange(len(models))
    width = 0.26

    # Harmonious light pastel/muted palette: soft sage, periwinkle, warm peach
    c_def = '#66c2a5'
    c_demo = '#8da0cb'
    c_both = '#fc8d62'

    ax.bar(
        x - width, def_means, width, yerr=def_stds,
        label='Definitions only (k=0, Zero-Shot)', color=c_def, alpha=0.95,
        capsize=3, edgecolor='#357e62', linewidth=0.7
    )
    ax.bar(
        x, demo_means, width, yerr=demo_stds,
        label='Demonstrations only (k=1 per class)', color=c_demo, alpha=0.95,
        capsize=3, edgecolor='#546c99', linewidth=0.7
    )
    ax.bar(
        x + width, both_means, width, yerr=both_stds,
        label='Both (Definitions + Demonstrations)', color=c_both, alpha=0.95,
        capsize=3, edgecolor='#c05930', linewidth=0.7
    )

    ax.annotate(
        'Benchmark Peak\n0.663',
        xy=(x[3] - width, def_means[3] + def_stds[3] + 0.02),
        ha='center', va='bottom',
        fontsize=9.5, fontweight='bold', color='#246b4c'
    )

    ax.set_ylabel('Held-Out Symbolic Macro-F1')
    ax.set_ylim(0, 0.82)
    ax.set_xticks(x)
    ax.set_xticklabels(models)
    ax.grid(axis='y', alpha=0.5)
    ax.set_axisbelow(True)

    ax.legend(frameon=True, framealpha=0.95, edgecolor='#cccccc', loc='upper left')

    plt.tight_layout()
    out_path = os.path.join(OUT_DIR, 'definitions_vs_demonstrations.pdf')
    plt.savefig(out_path, dpi=300)
    plt.close()
    print(f'Saved: {out_path}')

def plot_demonstration_sweeps():
    """Figure 6: Demonstration Scaling Sweeps (Tables 9 & 10)."""
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(10.8, 4.8), sharey=True)

    k_vals = [0, 1, 2, 3]
    it_heldout = [0.449, 0.480, 0.504, 0.499]
    it_heldout_err = [0.041, 0.025, 0.026, 0.046]
    it_trained = [0.508, 0.518, 0.478, 0.429]
    it_trained_err = [0.028, 0.050, 0.015, 0.021]

    h_ho = ax1.errorbar(
        k_vals, it_heldout, yerr=it_heldout_err,
        fmt='-o', color='#7297c5', label='Held-Out Tasks',
        capsize=3.5, linewidth=1.8, markersize=6
    )
    h_ft = ax1.errorbar(
        k_vals, it_trained, yerr=it_trained_err,
        fmt='-s', color='#9d9cc5', label='Fine-Tuning Tasks',
        capsize=3.5, linewidth=1.8, markersize=6
    )

    h_ref_ho = ax1.axhline(0.663, color='#66c2a5', linestyle='--', linewidth=1.5,
                           label='DG-ICL-Sym Zero-Shot (Held-Out, 0.663)')
    h_ref_ft = ax1.axhline(0.638, color='#48a984', linestyle=':', linewidth=1.5,
                           label='DG-ICL-Sym Zero-Shot (Trained, 0.638)')

    ax1.set_title('(a) Instruction Tuning ($k$-Shot Sweep)', fontsize=11, fontweight='bold', pad=44)
    ax1.set_xlabel('Demonstrations per Class ($k$)')
    ax1.set_ylabel('Symbolic-Label Macro-F1')
    ax1.set_xticks(k_vals)
    ax1.set_ylim(0.35, 0.72)
    ax1.grid(True, alpha=0.5)
    
    handles_ax1 = [h_ho, h_ref_ho, h_ft, h_ref_ft]
    ax1.legend(handles_ax1, [h.get_label() for h in handles_ax1],
               loc='lower center', bbox_to_anchor=(0.5, 1.02), ncol=2,
               frameon=True, framealpha=0.95, edgecolor='#cccccc', fontsize=8.2)

    m_vals = [0, 1, 5, 10]
    m_indices = np.arange(len(m_vals))
    flip_heldout = [0.534, 0.485, 0.547, 0.513]
    flip_heldout_err = [0.029, 0.070, 0.072, 0.034]
    flip_trained = [0.546, 0.558, 0.588, 0.462]
    flip_trained_err = [0.053, 0.066, 0.023, 0.036]

    h2_ho = ax2.errorbar(
        m_indices, flip_heldout, yerr=flip_heldout_err,
        fmt='-o', color='#e89582', label='Held-Out Tasks',
        capsize=3.5, linewidth=1.8, markersize=6
    )
    h2_ft = ax2.errorbar(
        m_indices, flip_trained, yerr=flip_trained_err,
        fmt='-s', color='#d97d95', label='Fine-Tuning Tasks',
        capsize=3.5, linewidth=1.8, markersize=6
    )

    h2_ref_ho = ax2.axhline(0.663, color='#66c2a5', linestyle='--', linewidth=1.5,
                            label='DG-ICL-Sym Zero-Shot (Held-Out, 0.663)')

    ax2.set_title('(b) DG-ICL-Flip ($m$-Shot Sweep)', fontsize=11, fontweight='bold', pad=44)
    ax2.set_xlabel('Total Demonstrations ($m$)')
    ax2.set_xticks(m_indices)
    ax2.set_xticklabels([str(m) for m in m_vals])
    ax2.grid(True, alpha=0.5)

    handles_ax2 = [h2_ho, h2_ref_ho, h2_ft]
    ax2.legend(handles_ax2, [h.get_label() for h in handles_ax2],
               loc='lower center', bbox_to_anchor=(0.5, 1.02), ncol=2,
               frameon=True, framealpha=0.95, edgecolor='#cccccc', fontsize=8.2)

    plt.tight_layout()
    out_path = os.path.join(OUT_DIR, 'demonstration_scaling_sweeps.pdf')
    plt.savefig(out_path, dpi=300)
    plt.close()
    print(f'Saved: {out_path}')

def plot_dynamic_and_breadth():
    """Figure 5: Dynamic vs. Static Decoupling & Multi-Task Breadth (Tables 6 & 7)."""
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(11.0, 4.8))

    # Panel (a): Dynamic vs Static Symbol Assignment (Table 6)
    conditions = ['Original\n(Trained)', 'Original\n(Held-Out)', 'Symbolic\n(Trained)', 'Symbolic\n(Held-Out)']
    x = np.arange(len(conditions))
    width = 0.35

    static_vals = [0.679, 0.746, 0.515, 0.426]
    static_errs = [0.004, 0.002, 0.071, 0.012]

    dynamic_vals = [0.762, 0.766, 0.638, 0.663]
    dynamic_errs = [0.005, 0.026, 0.045, 0.021]

    rects1 = ax1.bar(
        x - width/2, static_vals, width, yerr=static_errs,
        capsize=3.5, label='Static (Fixed Map)',
        color='#b0bcc2', edgecolor='#71828a', linewidth=0.7, alpha=0.95
    )
    rects2 = ax1.bar(
        x + width/2, dynamic_vals, width, yerr=dynamic_errs,
        capsize=3.5, label='DG-ICL-Sym (Dynamic)',
        color='#66c2a5', edgecolor='#357e62', linewidth=0.7, alpha=0.95
    )

    # Annotate the key delta on Symbolic (Held-Out)
    ax1.annotate(
        '+0.237\n(+56%)',
        xy=(3 + width/2, 0.69),
        xytext=(3 + width/2, 0.77),
        ha='center', va='bottom',
        fontsize=9.0, fontweight='bold', color='#246b4c',
        arrowprops=dict(arrowstyle='->', lw=1.2, color='#246b4c', shrinkA=2, shrinkB=2)
    )

    ax1.set_title('(a) Dynamic vs. Static Randomization', fontsize=11, fontweight='bold', pad=44)
    ax1.set_ylabel('Macro-F1 on Audio Flamingo 3')
    ax1.set_xticks(x)
    ax1.set_xticklabels(conditions)
    ax1.set_ylim(0, 0.90)
    ax1.grid(axis='y', alpha=0.5)
    ax1.set_axisbelow(True)
    ax1.legend(loc='lower center', bbox_to_anchor=(0.5, 1.02), ncol=2,
               frameon=True, framealpha=0.95, edgecolor='#cccccc', fontsize=8.5)

    # Panel (b): Multi-Task Training Breadth (Table 7)
    task_counts = [1, 2, 3]
    pt_val = 0.320

    it_vals = [0.369, 0.341, 0.449]
    it_errs = [0.030, 0.009, 0.041]

    dg_vals = [0.532, 0.524, 0.663]
    dg_errs = [0.017, 0.035, 0.021]

    h_pt = ax2.axhline(pt_val, color='#888888', linestyle=':', linewidth=1.5,
                       label='Pre-trained Baseline (0.320)')
    h_it = ax2.errorbar(
        task_counts, it_vals, yerr=it_errs,
        fmt='-s', color='#7297c5', linewidth=1.8, markersize=6.5, capsize=3.5,
        label='Instruction Tuning'
    )
    h_dg = ax2.errorbar(
        task_counts, dg_vals, yerr=dg_errs,
        fmt='-o', color='#66c2a5', linewidth=2.0, markersize=7, capsize=3.5,
        label='DG-ICL-Sym (Dynamic)'
    )

    # Annotate margin callout at 3 tasks
    ax2.annotate(
        '+0.214 margin',
        xy=(3, 0.55),
        ha='center',
        fontsize=9.0, fontweight='bold', color='#246b4c',
        bbox=dict(boxstyle='round,pad=0.25', facecolor='#eaf5f0', edgecolor='#a3d8c0', lw=0.8)
    )

    ax2.set_title('(b) Effect of Multi-Task Training Breadth', fontsize=11, fontweight='bold', pad=44)
    ax2.set_xlabel('Number of Fine-Tuning Tasks')
    ax2.set_ylabel('Held-Out Symbolic Macro-F1')
    ax2.set_xticks(task_counts)
    ax2.set_xticklabels(['1 Task\n(HVB)', '2 Tasks\n(+CREMA)', '3 Tasks\n(+MInDS)'])
    ax2.set_ylim(0.25, 0.78)
    ax2.grid(True, alpha=0.5)

    handles_ax2 = [h_dg, h_it, h_pt]
    ax2.legend(handles_ax2, [h.get_label() for h in handles_ax2],
               loc='lower center', bbox_to_anchor=(0.5, 1.02), ncol=3,
               frameon=True, framealpha=0.95, edgecolor='#cccccc', fontsize=8.5)

    plt.tight_layout()
    out_path = os.path.join(OUT_DIR, 'dynamic_and_breadth_ablation.pdf')
    plt.savefig(out_path, dpi=300)
    plt.close()
    print(f'Saved: {out_path}')

def plot_speech_clustering():
    """Figure 4: Zero-Shot Speech Clustering across Naming Styles (Option A: 3 Models)."""
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(10.5, 4.6), sharey=True)

    styles = ['Meaningful', 'Neutral', 'Symbolic']
    x = np.arange(len(styles))
    width = 0.22

    # Models & Palette: Harmonious publication-grade light palette
    c_it = '#7297c5'
    c_sym = '#66c2a5'
    c_flip = '#e89582'

    # Audio Data (Table 3)
    it_audio = [0.636, 0.643, 0.396]
    it_audio_err = [0.007, 0.007, 0.007]
    sym_audio = [0.679, 0.671, 0.679]
    sym_audio_err = [0.016, 0.008, 0.005]
    flip_audio = [0.697, 0.698, 0.696]
    flip_audio_err = [0.009, 0.011, 0.008]

    # Text Data (Table 3)
    it_text = [0.695, 0.731, 0.469]
    it_text_err = [0.006, 0.008, 0.019]
    sym_text = [0.727, 0.758, 0.747]
    sym_text_err = [0.011, 0.008, 0.005]
    flip_text = [0.748, 0.750, 0.752]
    flip_text_err = [0.016, 0.007, 0.009]

    # Panel (a): Audio
    r1 = ax1.bar(x - width, it_audio, width, yerr=it_audio_err, label='Instruction Tuning', color=c_it, alpha=0.95, capsize=3, edgecolor='#416899', lw=0.7)
    r2 = ax1.bar(x, sym_audio, width, yerr=sym_audio_err, label='DG-ICL-Sym (Ours)', color=c_sym, alpha=0.95, capsize=3, edgecolor='#357e62', lw=0.7)
    r3 = ax1.bar(x + width, flip_audio, width, yerr=flip_audio_err, label='DG-ICL-Flip (Ours)', color=c_flip, alpha=0.95, capsize=3, edgecolor='#b25944', lw=0.7)

    # Panel (b): Text
    ax2.bar(x - width, it_text, width, yerr=it_text_err, label='Instruction Tuning', color=c_it, alpha=0.95, capsize=3, edgecolor='#416899', lw=0.7)
    ax2.bar(x, sym_text, width, yerr=sym_text_err, label='DG-ICL-Sym (Ours)', color=c_sym, alpha=0.95, capsize=3, edgecolor='#357e62', lw=0.7)
    ax2.bar(x + width, flip_text, width, yerr=flip_text_err, label='DG-ICL-Flip (Ours)', color=c_flip, alpha=0.95, capsize=3, edgecolor='#b25944', lw=0.7)

    # Annotations on Panel (a)
    ax1.annotate(
        'Lexical Collapse\n-38%',
        xy=(2 - width, 0.40),
        xytext=(2 - width, 0.50),
        ha='center', va='bottom',
        fontsize=8.5, fontweight='bold', color='#a33b3b',
        arrowprops=dict(arrowstyle='->', color='#a33b3b', lw=1.2)
    )
    ax1.annotate(
        'Invariant\n~0.70',
        xy=(2 + 0.5*width, 0.70),
        xytext=(2 + 0.5*width, 0.74),
        ha='center', va='bottom',
        fontsize=8.5, fontweight='bold', color='#246b4c',
        arrowprops=dict(arrowstyle='->', color='#246b4c', lw=1.2)
    )

    # Annotations on Panel (b)
    ax2.annotate(
        'Lexical Collapse\n-36%',
        xy=(2 - width, 0.47),
        xytext=(2 - width, 0.56),
        ha='center', va='bottom',
        fontsize=8.5, fontweight='bold', color='#a33b3b',
        arrowprops=dict(arrowstyle='->', color='#a33b3b', lw=1.2)
    )
    ax2.annotate(
        'Invariant\n~0.75',
        xy=(2 + 0.5*width, 0.75),
        xytext=(2 + 0.5*width, 0.78),
        ha='center', va='bottom',
        fontsize=8.5, fontweight='bold', color='#246b4c',
        arrowprops=dict(arrowstyle='->', color='#246b4c', lw=1.2)
    )

    ax1.set_title('(a) Spoken Audio Queries', fontsize=11.5, fontweight='bold', pad=34)
    ax1.set_xlabel('Category Naming Style')
    ax1.set_ylabel('Clustering Macro-F1')
    ax1.set_xticks(x)
    ax1.set_xticklabels(styles)
    ax1.set_ylim(0.30, 0.84)
    ax1.grid(axis='y', alpha=0.45)
    ax1.set_axisbelow(True)

    ax2.set_title('(b) Text Transcript Queries', fontsize=11.5, fontweight='bold', pad=34)
    ax2.set_xlabel('Category Naming Style')
    ax2.set_xticks(x)
    ax2.set_xticklabels(styles)
    ax2.grid(axis='y', alpha=0.45)
    ax2.set_axisbelow(True)

    # Shared legend placed across the top
    handles = [r1, r2, r3]
    fig.legend(handles, [h.get_label() for h in handles],
               loc='upper center', bbox_to_anchor=(0.5, 0.99), ncol=3,
               frameon=True, framealpha=0.95, edgecolor='#cccccc', fontsize=9.5)

    plt.tight_layout(rect=[0, 0, 1, 0.93])
    out_path = os.path.join(OUT_DIR, 'speech_clustering_barchart.pdf')
    plt.savefig(out_path, dpi=300)
    plt.close()
    print(f'Saved: {out_path}')


if __name__ == '__main__':
    print('Generating paper figures...')
    plot_steerability()
    plot_definitions_vs_demonstrations()
    plot_demonstration_sweeps()
    plot_dynamic_and_breadth()
    plot_speech_clustering()
    print('All figures generated successfully.')

